Shuffling the Data, Stretching the Step-size: Sharper Bias in constant step-size SGD

From adversarial robustness to multi-agent learning, many machine learning tasks can be cast as finite-sum min-max optimization or, more generally, as variational inequality problems (VIPs). Owing to their simplicity and scalability, stochastic gradient methods with constant step size are widely used, despite the fact that they converge only up to a constant term. Among the many heuristics adopted in practice, two classical techniques have recently attracted attention to mitigate this issue: \emph{Random Reshuffling} of data and \emph{Richardson--Romberg extrapolation} across iterates. Random Reshuffling sharpens the mean-squared error (MSE) of the estimated solution, while Richardson-Romberg extrapolation acts orthogonally, providing a second-order reduction in its bias. In this work, we show that their composition is strictly better than both, not only maintaining the enhanced MSE guarantees but also yielding an even greater cubic refinement in the bias. To the best of our knowledge, our work provides the first theoretical guarantees for such a synergy in structured non-monotone VIPs. Our analysis proceeds in two steps: (i) we smooth the discrete noise induced by reshuffling and leverage tools from continuous-state Markov chain theory to establish a novel law of large numbers and a central limit theorem for its iterates; and (ii) we employ spectral tensor techniques to prove that extrapolation debiases and sharpens the asymptotic behavior even under the biased gradient oracle induced by reshuffling. Finally, extensive experiments validate our theory, consistently demonstrating substantial speedups in practice.

==> Shuffle_the_Data_arxiv_version_/tstex_modules/_api.ts <==
//THIS FILE DEFINES TS-TEX's API AND SHOULD NOT BE EDITED. IF EDITED YOU CAN REWRITE THIS FILE USING TsApiFile.rewrite().
//CHANGING ANY OF THIS CONTENT WILL NOT AFFECT THE ACTUAL API THAT IS EXPOSED BY THE RUNTIME AND THEREFORE WILL HAVE NO EFFECT!

export interface IRange 
{
  start: ILocation;
  end: ILocation;
}
export interface ILocation
{
  offset: number;
  line: number;
  column: number;
}

export abstract class ScopeAbstract
{
  abstract input(file: string): string;
  abstract configure(key: string, value: any);
  abstract config<T>(key: string): T;
  abstract fn(fn: () => any);
  abstract eval(code: string);
  abstract str(o: any): string;
  abstract get state(): "idle"|"building";
  workdir: string;
}

export interface IResolvable
{
}

export type IRootNode = IFnNode | ITextNode;
export type NodeType = "fn" | "text" | "parameter" | "parametersep" | "fnname" | "parameterlist" | "typeannotation" | "comment";


export interface INode
{
  range: IRange;
  type: NodeType;
}

export interface ITextNode extends INode
{
  getText(filetext: string);
}

export interface IFnNode extends INode
{
  complete: boolean;
  parameters: IParameterListNode;
  name: IFnNameNode;

  getStatementText(filetext: string);
}

export interface IFnNameNode extends INode
{
  name: string;
}

export interface IParameterListNode extends INode
{
  parameters: IParameterNode[];
}

export interface IParameterNode extends INode
{
  annotation: IAnnotationNode;
}

export interface IParameterSeperatorNode extends INode {}
export interface IAnnotationNode extends INode {}

export interface IResolver
{
  resolve<T>(type: string, key?: string): T;
  register(object: any, type: string, key?: string);
  unregister(object: any);
}

export interface ISourceFile
{
  path: string;
  nodes: IRootNode[];
  text: string;
}

export interface ILifecycleHookComponent
{
  _prebuild?();
  _postbuild?();
  _init?();
  _finalize?();
  _resolvable?: boolean;
  _resolver: IResolver;
}

export interface IModule extends ILifecycleHookComponent
{
}

export interface ILoggerFactory
{
  getLogger(componentName: string): ILogger;
  registerLogLambda(lambda: (component: string, message: string, level?: LogLevel, error?: any) => any);
}

export enum LogLevel
{
  Debug, Verbose, Info, Warn, Error
}

export interface ILogger
{
  log(message: string, level?: LogLevel, error?: any);
}

export interface IDiagnostic
{
  message: string;
  level: DiagnosticLevel;
  location: IOffsetRange;
}

export interface IOffsetRange
{
  start: number;
  end: number;
}

export type DiagnosticLevel = "fatal"|"warn"|"error"|"info";

export class DiagnosticError extends Error
{
  diagnostic: IDiagnostic;
  constructor(message: string, level: DiagnosticLevel, location: IOffsetRange = null)
  {
    super(message);
    location = location || {
      start: 0,
      end: null
    };
    this.diagnostic = {
      message,
      level,
      location
    };
  }
}

export interface ICompletionItem
{
  name: string;
  sortText: string;
  insertText?: string;
  hasAction?: true;
  source?: string;
  isRecommended?: true;
}

export interface ICompletionItemProvider extends ILifecycleHookComponent
{
  provideCompletionItems(triggerChar: string, node: IRootNode, file: ISourceFile): ICompletionItem[];
}

export const l = String.raw;
export const SCOPE: ScopeAbstract = null;
export const RESOLVER: IResolver = null;


